Solving Large-Scale Granular Resource Allocation Problems Efficiently with POP

Resource allocation problems in many computer systems can be formulated as mathematical optimization problems. However, finding exact solutions to these problems using off-the-shelf solvers is often intractable for large problem sizes with tight SLAs, leading system designers to rely on cheap, heuristic algorithms. We observe, however, that many allocation problems are granular: they consist of a large number of clients and resources, each client requests a small fraction of the total number of resources, and clients can interchangeably use different resources. For these problems, we propose an alternative approach that reuses the original optimization problem formulation and leads to better allocations than domain-specific heuristics. Our technique, Partitioned Optimization Problems (POP), randomly splits the problem into smaller problems (with a subset of the clients and resources in the system) and coalesces the resulting sub-allocations into a global allocation for all clients. We provide theoretical and empirical evidence as to why random partitioning works well. In our experiments, POP achieves allocations within 1.5% of the optimal with orders-of-magnitude improvements in runtime compared to existing systems for cluster scheduling, traffic engineering, and load balancing.

==> figures/estore/figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Number of shard movements vs. runtime for various configurations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this notebook, we evaluate the impact of splitting larger optimization problems into smaller sub-problems on policy runtime and quality of solution for a load balancing policy that is minimizing the number of shard movements."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import statements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from plotting_utils import plot_runtime_vs_num_shard_movements"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Number of shard movements and runtime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "labels = ['Exact sol.', 'POP-4', 'POP-16', 'Greedy']\n",
    "runtimes = [518.02, 5.41, 0.558, 0.001]\n",
    "all_num_shard_movements = [7.6, 16.69, 20.5, 27.63]\n",
    "plot_runtime_vs_num_shard_movements(\n",
    "    runtimes, all_num_shard_movements, labels,\n",
    "    output_filename=\"num_shards=512.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/estore/plotting_utils.py <==
from matplotlib import pyplot as plt
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib.lines as mlines
import matplotlib.patches as mpatches
from matplotlib.ticker import MultipleLocator
import seaborn as sns
from matplotlib import rc
import numpy as np
sns.set_style('ticks')
font = {
    'font.family':'Roboto',
    'font.size': 12,
}
sns.set_style(font)
paper_rc = {
    'lines.linewidth': 3,
    'lines.markersize': 10,
}
sns.set_context("paper", font_scale=2, rc=paper_rc)
current_palette = sns.color_palette()


def plot_runtime_vs_num_shard_movements(runtimes, all_num_shard_movements, labels,
                                        output_filename=None):
    plt.figure(figsize=(7.5, 2.5))
    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)
    for (runtime, num_shard_movements, label) in zip(
        runtimes, all_num_shard_movements, labels):
        ax.scatter(runtime, num_shard_movements, label=label)
        if label == "Greedy":
            ax.annotate(label, (runtime*0.7, num_shard_movements-6))
        else:
            ax.annotate(label, (runtime*0.3, num_shard_movements-6))

    ax.set_ylabel("Number of shard\nmovements")
    ax.set_xlabel("Runtime (seconds)")
    ax.set_xscale('log')
    ax.set_yticks([0, 10, 20, 30])
    xmin, xmax = plt.xlim()
    ymin, ymax = plt.ylim()
    plt.xlim(xmin, xmax*1.2)
    plt.ylim(0, ymax*1.15)
    sns.despine()
    
    bbox_props = dict(boxstyle="larrow", ec="k", lw=2, fc="white")
    t = ax.text(0.004, 10, "Better", ha="center", va="center", rotation=45,
                bbox=bbox_props)
    bb = t.get_bbox_patch()
    bb.set_boxstyle("larrow", pad=0.3)
        
    if output_filename is not None:
        with PdfPages(output_filename) as pdf:
            pdf.savefig(bbox_inches='tight')
            
    plt.show()

==> figures/gavel/figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Allocation quality vs. runtime for various configurations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this notebook, we evaluate the impact of splitting larger optimization problems into smaller sub-problems on policy runtime and quality of solution for max-min fairness policies."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import statements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from plotting_utils import plot_runtime_vs_effective_throughput_ratios\n",
    "from plotting_utils import plot_runtime_vs_metrics\n",
    "from plotting_utils import plot_metrics_vs_num_sub_problems"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot runtime vs. allocation quality"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Exact sol. 285.62330198287964 1.0 0.0\n",
      "POP-2 62.2029025554657 0.9996573560890376 0.0049829437901136074\n",
      "POP-4 17.547146320343018 0.9992862267433089 0.008041299337888667\n",
      "POP-8 12.609423637390137 0.998336143936632 0.01280419813201839\n",
      "Gandiva 47.67694807052612 0.5288859944725934 0.16918328108682484\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import ast\n",
    "labels = ['Exact sol.', 'POP-2', 'POP-4', 'POP-8', 'Gandiva']\n",
    "all_num_sub_clusters = [1, 2, 4, 8]\n",
    "with open('logs/num_jobs=2048.out', 'r') as f:\n",
    "    runtimes = f.readline().strip()\n",
    "    runtimes = ast.literal_eval(runtimes)\n",
    "    all_effective_throughputs = f.readline().strip()\n",
    "    all_effective_throughputs = ast.literal_eval(all_effective_throughputs)\n",
    "\n",
    "plot_runtime_vs_effective_throughput_ratios(\n",
    "    runtimes, all_effective_throughputs, labels,\n",
    "    draw_arrow=True,\n",
    "    output_filename=\"effective_throughput_ratio_and_runtimes/num_jobs=2048.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Original [4.03] [-1.521919]\n",
      "POP-2 [1.96] [-1.52193]\n",
      "POP-4 [1.14] [-1.521942]\n",
      "POP-8 [0.83] [-1.521986]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/deepakn94/Documents/research/papers/scalable_allocations_paper/sosp21/figures/gavel/plotting_utils.py:117: UserWarning: Attempted to set non-positive left xlim on a log-scaled axis.\n",
      "Invalid limit will be ignored.\n",
      "  plt.xlim(0, xmax*1.2)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Original [0.158] [255.02]\n",
      "POP-2 [0.1137] [255.99]\n",
      "POP-4 [0.1127] [256.86]\n",
      "POP-8 [0.0972] [270.7]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Original [1.269] [28.871]\n",
      "POP-2 [0.443] [28.765]\n",
      "POP-4 [0.185] [27.86]\n",
      "POP-8 [0.117] [28.809]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "policies = [\"proportional_fairness\",\n",
    "            \"min_total_duration_perf\",\n",
    "            \"max_min_fairness_packed\"]\n",
    "ylabels = [\"Sum of log\\nof utilities\",\n",
    "           \"Makespan\\n(hours)\", \"Average JCT\\n(hours)\"]\n",
    "filter_values = [0.3, 600, 6.4]\n",
    "all_xticks = [None, [0.1, 0.12, 0.14, 0.16], [0.1, 1.0]]\n",
    "all_yticks = [[-2, -1, 0], [0, 100, 200, 300], [0, 10, 20, 30, 40]]\n",
    "arrow_locations = [[1.1, -0.6], [0.11, 100], [0.18, 12]]\n",
    "all_label_locations = [{'POP-8': (0.8, -1.15), 'POP-4': (1.0, -1.7),\n",
    "                        'POP-2': (1.7, -1.7), 'Exact sol.': (3.3, -1.7)},\n",
    "                       {'POP-8': (0.098, 280), 'POP-4': (0.1015, 245),\n",
    "                        'POP-2': (0.115, 245), 'Exact sol.': (0.15, 280)},\n",
    "                       None]\n",
    "for (policy, ylabel, filter_value, xticks, yticks, arrow_location, label_locations) in zip(\n",
    "    policies, ylabels, filter_values, all_xticks, all_yticks, arrow_locations, all_label_locations):\n",
    "    parsed_values = {}\n",
    "    with open(\"logs/%s.tsv\" % policy, 'r') as f:\n",
    "        for line in f:\n",
    "            line_tokens = line.split('\\t')\n",
    "            [system_name, num_jobs_or_lambda, seed,\n",
    "             runtime, objective_value] = line_tokens\n",
    "            num_jobs_or_lambda = float(num_jobs_or_lambda)\n",
    "            seed = int(seed)\n",
    "            try:\n",
    "                runtime = float(runtime)\n",
    "                objective_value = float(objective_value)\n",
    "            except:\n",
    "                continue\n",
    "            if num_jobs_or_lambda not in parsed_values:\n",
    "                parsed_values[num_jobs_or_lambda] = {}\n",
    "            if system_name not in parsed_values[num_jobs_or_lambda]:\n",
    "                parsed_values[num_jobs_or_lambda][system_name] = []\n",
    "            parsed_values[num_jobs_or_lambda][system_name].append(\n",
    "                (seed, runtime, objective_value))\n",
    "        runtimes = {}\n",
    "        objective_values = {}\n",
    "        for x in parsed_values:\n",
    "            if x > filter_value:\n",
    "                for y in parsed_values[x]:\n",
    "                    if y not in runtimes:\n",
    "                        runtimes[y] = []\n",
    "                        objective_values[y] = []\n",
    "                    runtimes[y].append([z[1] for z in parsed_values[x][y]])\n",
    "                    objective_values[y].append([z[2] for z in parsed_values[x][y]])\n",
    "        plot_runtime_vs_metrics(\n",
    "            runtimes, objective_values,\n",
    "            ylabel,\n",
    "            xticks,\n",
    "            yticks,\n",
    "            arrow_location,\n",
    "            label_locations,\n",
    "            xscalelog=(policy!=\"min_total_duration_perf\"),\n",
    "            expand_xaxis=(policy!=\"min_total_duration_perf\"),\n",
    "            draw_arrow=True,\n",
    "            output_filename=\"metric_vs_runtime/%s.pdf\" % policy)\n",
    "        plot_metrics_vs_num_sub_problems(\n",
    "            objective_values,\n",
    "            ylabel,\n",
    "            [1, 2, 4, 8],\n",
    "            yticks,\n",
    "            output_filename=\"metric_vs_num_sub_problems/%s.pdf\" % policy)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/gavel/plotting_utils.py <==
from matplotlib import pyplot as plt
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib.lines as mlines
import matplotlib.patches as mpatches
from matplotlib.ticker import MultipleLocator
import seaborn as sns
from matplotlib import rc
import numpy as np
sns.set_style('ticks')
font = {
    'font.family':'Roboto',
    'font.size': 12,
}
sns.set_style(font)
paper_rc = {
    'lines.linewidth': 3,
    'lines.markersize': 10,
}
sns.set_context("paper", font_scale=2, rc=paper_rc)
current_palette = sns.color_palette()


def plot_runtime_vs_effective_throughput_ratios(runtimes, all_effective_throughputs, labels,
                                                draw_arrow=False,
                                                output_filename=None):
    plt.figure(figsize=(7.5, 2.5))
    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)
    job_ids = list(all_effective_throughputs[0].keys())
    for (runtime, effective_throughputs, label) in zip(
        runtimes,
        all_effective_throughputs,
        labels):
        effective_throughput_ratios = np.array([
            effective_throughputs[job_id] / all_effective_throughputs[0][job_id]
            for job_id in job_ids])
        mean = np.mean(effective_throughput_ratios)
        print(label, runtime, mean, np.std(effective_throughput_ratios))
        ax.scatter(runtime, mean, label=label)
        ax.errorbar(runtime, mean, np.std(effective_throughput_ratios))
        if label == "Exact sol.":
            ax.annotate(label, (runtime*0.7, mean-0.18))
        elif label == "POP-4":
            ax.annotate(label, (runtime*1.1, mean-0.04))
        elif label == "POP-8":
            ax.annotate(label, (runtime*0.9, mean-0.2))
        else:
            ax.annotate(label, (runtime*1.05, mean-0.18))

    ax.set_ylabel("Allocation quality")
    ax.set_xlabel("Runtime (seconds)")
    sns.despine()
    
    ax.set_xscale('log')
    ax.set_yticks([0.0, 0.25, 0.5, 0.75, 1.0])
    xmin, xmax = plt.xlim()
    ymin, ymax = plt.ylim()
    plt.xlim(10, xmax*1.2)
    plt.ylim(0, ymax*1.15)
    
    if draw_arrow:
        bbox_props = dict(boxstyle="larrow", ec="k", lw=2, fc="white")
        t = ax.text(20, 0.4, "Better", ha="center", va="center", rotation=-45,
                    bbox=bbox_props)
        bb = t.get_bbox_patch()
        bb.set_boxstyle("larrow", pad=0.3)
    
    if output_filename is not None:
        with PdfPages(output_filename) as pdf:
            pdf.savefig(bbox_inches='tight')
            
    plt.show()
    
    
def plot_runtime_vs_metrics(runtimes, metrics,
                            metric_label,
                            xticks,
                            yticks,
                            arrow_location,
                            label_locations,
                            xscalelog=True,
                            expand_xaxis=True,
                            draw_arrow=False,
                            output_filename=None,
                            flipped_arrow=False):
    plt.figure(figsize=(7.5, 2.5))
    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)
    labels = list(runtimes.keys())
    for label in labels:
        mean_runtimes = []
        mean_metrics = []
        metric_error_bars = []
        runtime_error_bars = []
        for runtime, metric in zip(runtimes[label], metrics[label]):
            mean_runtimes.append(np.mean(runtime))
            mean_metrics.append(np.mean(metric))
            runtime_error_bars.append(np.std(runtime))
            metric_error_bars.append(np.std(metric))
        print(label, mean_runtimes, mean_metrics)
        if label == "Original":
            label = "Exact sol."
        ax.scatter(mean_runtimes, mean_metrics, label=label)
        ax.errorbar(mean_runtimes, mean_metrics, xerr=runtime_error_bars,
                    yerr=metric_error_bars)
        if label_locations is None:
            ax.annotate(label, (mean_runtimes[0]*1.05, mean_metrics[0]*1.05))
        else:
            ax.annotate(label, label_locations[label])

    if xscalelog:
        ax.set_xscale('log')
    xmin, xmax = plt.xlim()
    ymin, ymax = plt.ylim()
    if expand_xaxis:
        plt.xlim(0, xmax*1.2)
    if yticks is not None:
        plt.ylim(0, ymax*1.15)
    xmin, xmax = plt.xlim()
    ymin, ymax = plt.ylim()

    ax.set_ylabel(metric_label)
    ax.set_xlabel("Runtime (seconds)")
    if xticks is not None:
        ax.set_xticks(xticks)
    if yticks is not None:
        ax.set_yticks(yticks)
    sns.despine()
    
    if draw_arrow and arrow_location is not None:
        if flipped_arrow:
            rotation = -45
        else:
            rotation = 45
        bbox_props = dict(boxstyle="larrow", ec="k", lw=2, fc="white")
        t = ax.text(arrow_location[0], arrow_location[1], "Better", ha="center",
                    va="center", rotation=rotation,
                    bbox=bbox_props)
        bb = t.get_bbox_patch()
        bb.set_boxstyle("larrow", pad=0.3)
        
    if output_filename is not None:
        with PdfPages(output_filename) as pdf:
            pdf.savefig(bbox_inches='tight')
            
    plt.show()
    
    
def plot_metrics_vs_num_sub_problems(metrics,
                                     metric_label,
                                     xticks,
                                     yticks,
                                     output_filename=None):
    plt.figure(figsize=(6.5, 2.5))
    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)
    labels = list(metrics.keys())
    all_num_sub_problems = []
    all_metrics = []
    for label in labels:
        mean_metrics = []
        metric_error_bars = []
        num_sub_problems = 1
        if label.startswith("POP-"):
            num_sub_problems = int(label.split("POP-")[1].strip())
        for metric in metrics[label]:
            mean_metrics.append(np.mean(metric))
            metric_error_bars.append(np.std(metric))
        all_num_sub_problems.append(num_sub_problems)
        all_metrics.append(mean_metrics[-1])
    ax.plot(all_num_sub_problems, all_metrics, marker='o')

    ax.set_ylabel(metric_label)
    ax.set_xlabel("Number of sub-problems")
    ax.set_xticks(xticks)
    if yticks is not None:
        ax.set_yticks(yticks)
    sns.despine()
        
    if output_filename is not None:
        with PdfPages(output_filename) as pdf:
            pdf.savefig(bbox_inches='tight')
            
    plt.show()

==> figures/traffic_eng/figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Total Allocated Flow vs. runtime for various configurations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this notebook, we plot the impact of splitting larger optimization problems into smaller sub-problems on policy runtime and quality of solution for a traffic engineering problem where the goal is to maximize total network flow."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import statements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from plotting_utils import plot_runtime_vs_flow, plot_runtime_vs_flow_mcf, plot_num_subproblems_vs_flow\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Number of shard movements and runtime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "labels = ['Exact sol.', 'POP-4', 'POP-16', 'POP-64', 'CSPF', 'NCFlow']\n",
    "runtimes = [193.87670707702637, 13.96920394897461,\n",
    "            4.505286931991577, 1.473222017288208, 7.179495, 0.501101]\n",
    "all_flow = [21078.97588047007, 21077.95060316188,\n",
    "            21075.42519818241, 21070.269234570616, 20306.308376549627, 18482.20252]\n",
    "ann_factor_x = 0.75\n",
    "ann_factor_y = 1.1\n",
    "plot_runtime_vs_flow(\n",
    "    runtimes, all_flow, labels,\n",
    "    ann_factor_x, ann_factor_y,\n",
    "    output_filename=\"runtime_vs_flow_kdl_128.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "labels = ['Exact sol.', 'POP-4', 'POP-16', 'POP-64']\n",
    "runtimes = [7669.8086059093475, 249.6427571773529,\n",
    "            16.306408882141113, 2.9864449501037598]\n",
    "all_flow = [0.7321290249515521, 0.7262787350582154,\n",
    "            0.7181507223433866, 0.6945741310974247]\n",
    "ann_factor_x = 0.88\n",
    "ann_factor_y = 1.1\n",
    "plot_runtime_vs_flow_mcf(\n",
    "    runtimes, all_flow, labels,\n",
    "    ann_factor_x, ann_factor_y,\n",
    "    output_filename=\"runtime_vs_flow_mcf_kdl.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/lfs/1/fiodar/papers/scalable_allocations_paper/sosp21/figures/traffic_eng/plotting_utils.py:137: MatplotlibDeprecationWarning: \n",
      "The inverse_transformed function was deprecated in Matplotlib 3.3 and will be removed two minor releases later. Use transformed(transform.inverted()) instead.\n",
      "  bb = leg.get_bbox_to_anchor().inverse_transformed(ax.transAxes)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "flows = {\n",
    "    # 'Tailored': [35426.31272680792, 36126.65769, 35944.19093, 35741.02115],\n",
    "    'Skewed': [35426.31272680792, 25797.32949, 19585.44166, 13763.2594],\n",
    "    'Power-of-2': [35426.31272680792, 36137.86054, 35953.03567, 35548.57485],\n",
    "    'Random': [35426.31272680792, 36046.36272, 35819.43609, 35301.48056]\n",
    "}\n",
    "num_subproblems = [1, 4, 8, 16]\n",
    "markers = {'Tailored': 'D', 'Skewed': 's', 'Power-of-2': 'o', 'Random': '^'}\n",
    "\n",
    "plot_num_subproblems_vs_flow(\n",
    "    num_subproblems, flows, markers,\n",
    "    output_filename=\"k_vs_flow_skewed_kdl_128.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "flows = {\n",
    "    'Resource splitting': [36192.47, 36015.26, 35783.30, 35336.23, 34553.97],\n",
    "    'No resource splitting': [32932.15, 26867.86, 19039.16, 5489.37, 2324.10]\n",
    "}\n",
    "\n",
    "num_subproblems = [2, 4, 8, 16, 32]\n",
    "markers = {'Resource splitting': 's', \"No resource splitting\": 'o'}\n",
    "\n",
    "plot_num_subproblems_vs_flow(\n",
    "    num_subproblems, flows, markers,\n",
    "    legend_loc=3,\n",
    "    output_filename=\"resource_splitting_cogentco_64.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/traffic_eng/plotting_utils.py <==
from matplotlib import pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib.lines as mlines
import matplotlib.patches as mpatches
from matplotlib.ticker import MultipleLocator
import seaborn as sns
from matplotlib import rc
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
import numpy as np
sns.set_style('ticks')
font = {
    'font.family':'Roboto',
    'font.size': 12,
}
sns.set_style(font)
paper_rc = {
    'lines.linewidth': 3,
    'lines.markersize': 10,
}
sns.set_context("paper", font_scale=2, rc=paper_rc)
current_palette = sns.color_palette()


def plot_runtime_vs_flow(runtimes, all_flow, labels,
                         ann_factor_x, ann_factor_y, 
                         output_filename=None):
    plt.figure(figsize=(7.5, 2.5))
    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)
    for (runtime, flow, label) in zip(
        runtimes, all_flow, labels):
        ax.scatter(runtime, flow, label=label)
        if label is not None:
            if label == 'CSPF' or label == 'NCFlow':
                ax.annotate(label, (runtime*ann_factor_x, flow*0.7))
            elif label == 'POP-64':
                ax.annotate(label, (runtime*ann_factor_x*0.5, flow*ann_factor_y))
            elif label == 'POP-16':
                ax.annotate(label, (runtime*ann_factor_x*0.75, flow*ann_factor_y))
            else:
                ax.annotate(label, (runtime*ann_factor_x, flow*ann_factor_y))

    ax.set_ylabel("Total allocated flow")
    ax.set_xlabel("Runtime (seconds)")
    ax.set_xscale('log')
    ax.yaxis.major.formatter._useMathText = True
    ax.set_yticks([0, 10000, 20000, 30000])
    xmin, xmax = plt.xlim()
    ymin, ymax = plt.ylim()
    plt.xlim(xmin, xmax*1.2)
    plt.ylim(0, ymax*1.15)
    plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    sns.despine()
    
    bbox_props = dict(boxstyle="larrow", ec="k", lw=2, fc="white")
    t = ax.text(3, 10000, "Better", ha="center", va="center", rotation=-45,
                bbox=bbox_props)
    bb = t.get_bbox_patch()
    bb.set_boxstyle("larrow", pad=0.3)
        
    if output_filename is not None:
        with PdfPages(output_filename) as pdf:
            pdf.savefig(bbox_inches='tight')
            
    plt.show()
    
    
def plot_runtime_vs_flow_mcf(runtimes, all_flow, labels,
                             ann_factor_x, ann_factor_y, 
                             output_filename=None):
    plt.figure(figsize=(7.5, 2.5))
    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)
    for (runtime, flow, label) in zip(
        runtimes, all_flow, labels):
        ax.scatter(runtime, flow, label=label)
        if label is not None:
            if label == 'CSPF':
                ax.annotate(label, (runtime*ann_factor_x, flow*0.77))
            else:
                ax.annotate(label, (runtime*ann_factor_x, flow*ann_factor_y))

    ax.set_ylabel("Minimum\nfractional flow")
    ax.set_xlabel("Runtime (seconds)")
    ax.set_xscale('log')
    ax.yaxis.major.formatter._useMathText = True
    ax.set_yticks([0, 0.25, 0.5, 0.75, 1.0])
    xmin, xmax = plt.xlim()
    ymin, ymax = plt.ylim()
    plt.xlim(xmin, xmax*1.2)
    plt.ylim(0, 1.0)
    plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    sns.despine()
    
    bbox_props = dict(boxstyle="larrow", ec="k", lw=2, fc="white")
    t = ax.text(10, 0.35, "Better", ha="center", va="center", rotation=-45,
                bbox=bbox_props)
    bb = t.get_bbox_patch()
    bb.set_boxstyle("larrow", pad=0.3)
        
    if output_filename is not None:
        with PdfPages(output_filename) as pdf:
            pdf.savefig(bbox_inches='tight')
            
    plt.show()


def plot_num_subproblems_vs_flow(num_subproblems, flows, markers, legend_loc=None,
                                 output_filename=None):
    plt.figure(figsize=(7.5, 2.5))
    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)

    ax.set_ylabel("Total allocated flow")
    ax.set_xlabel("Number of sub-problems")
    plt.xscale('log', base=2)
    ax.set_xticks(num_subproblems)
    ax.set_xticklabels(num_subproblems)
    ax.yaxis.major.formatter._useMathText = True
    ax.set_yticks([0, 10000, 20000, 30000, 40000])
    xmin, xmax = plt.xlim()
    ymin, ymax = plt.ylim()
    plt.xlim(xmin, xmax*1.2)
    plt.ylim(0, ymax*1.15)
    plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    sns.despine()
    
    for label in flows:
        ax.plot(num_subproblems, flows[label], label=label,
                marker=markers[label])
    
    if legend_loc:
        leg = plt.legend(frameon=False, loc=legend_loc)
    else:    
        leg = plt.legend(frameon=False, ncol=2)
        legend_offset = 0.05
        bb = leg.get_bbox_to_anchor().inverse_transformed(ax.transAxes)
        bb.y0 -= legend_offset
        bb.y1 -= legend_offset
        leg.set_bbox_to_anchor(bb, transform = ax.transAxes)

    if output_filename is not None:
        with PdfPages(output_filename) as pdf:
            pdf.savefig(bbox_inches='tight')
            
    plt.show()

